Generating random quantum channels

Several techniques of generating random quantum channels, which act on the set of $d$-dimensional quantum states, are investigated. We present three approaches to the problem of sampling of quantum channels and show under which conditions they become mathematically equivalent, and lead to the uniform, Lebesgue measure on the convex set of quantum operations. We compare their advantages and computational complexity and demonstrate which of them is particularly suitable for numerical investigations. Additional results focus on the spectral gap and other spectral properties of random quantum channels and their invariant states. We compute mean values of several quantities characterizing a given quantum channel, including its unitarity, the average output purity and the $2$-norm coherence of a channel, averaged over the entire set of the quantum channels with respect to the uniform measure. An ensemble of classical stochastic matrices obtained due to super-decoherence of random quantum stochastic maps is analyzed and their spectral properties are studied using the Bloch representation of a classical probability vector.

==> arXiv-suppl-mat/RTNI.wl <==
(* ::Package:: *)

BeginPackage["RTNI`"];
Unprotect@@Names["RTNI`*"]
Clear@@Names["RTNI`*"]

(*Variable[text_?StringQ]:= "\!\(\*StyleBox[\""<>text<>"\", \"TI\"]\)"
Variable[a_,b__]:=Variable[a]<>","<>Variable[b]
 
Func[text_?StringQ]:= "\!\(\*StyleBox[\""<>text<>"\", \"Input\"]\)"
Func[a_,b__]:=Func[a]<>","<>Func[b]
*)



RTNIDOIToString[text_,doi_]:="\!\(\*ButtonBox[StyleBox[\""<>text<>"\", \"SR\"],Active->True,BaseStyle->\"Link\",ButtonData->\"http://dx.doi.org/"<>doi<>"\"]\)";
RTNIciteCollins06 = RTNIDOIToString["[Collins&\:015aniady 2006]","10.1007/s00220-006-1554-3"];
RTNIciteBernstein04 = RTNIDOIToString["[Bernstein 2004]","10.1016/j.jsc.2003.11.001"];
RTNIDocumentationReplacements = {"<v>" -> "\!\(\*StyleBox[\"" , "</v>" -> "\", \"TI\"]\)", "<f>"->"\!\(\*StyleBox[\"", "</f>" -> "\", \"Input\"]\)"};



(* ::Section:: *)
(*Help messages*)


integrateHaarUnitary::usage = StringReplace[
"<f>integrateHaarUnitary</f>[<v>g</v>,<v>symbU</v>,<v>dimsI</v>,<v>dimsO</v>,<v>totalDim</v>,{<v>debug:False</v>}] \
computes the Haar average of a graph. Accepts the following arguments: 
-<v>g</v> - a graph. This is a list of edges. An edge is an unordered pair of 2 labels. A label has the following elements\[IndentingNewLine]1- a string, corresponding to a box symbol\[IndentingNewLine]2- an ID, identifying which box with the given symbol the label is attached to\[IndentingNewLine]3- an integer, sepcifying whether the label is an input (0) or an output (1)\[IndentingNewLine]4- an integer, specifying an ID for the label, as an input/output
-<v>symbU</v> the symbol of variable for integration,   
-<v>dimsI</v> input dimensions,
-<v>dimsO</v> outut dimensions,
-<v>totalDim</v> the total dimensions (of the unitary).",RTNIDocumentationReplacements]

visualizeTN::usage = StringReplace[
"<f>visualizeTN</f>[<v>g</v>] 
Visualizes the tensor network/superposition of tensor networks g",RTNIDocumentationReplacements]

cloneGraph::usage = StringReplace[
"<f>cloneGraph</f>[<v>g</v>,<v>k</v>] 
Creates k copies of the graph g",RTNIDocumentationReplacements]

Wg::usage = StringReplace[
"<f>Wg</f>[<v>d</v>,<v>p</v>] 
Computes the Weingarten function for dimension d and partition p",RTNIDocumentationReplacements]

isomorphicGraphs::usage = StringReplace[
"<f>Wg</f>[<v>d</v>,<v>p</v>] 
Computes the Weingarten function for dimension d and partition p",RTNIDocumentationReplacements]


producemonomialgraph::usage = StringReplace[
"<f>producemonomialgraph</f>[<v>eps</v>] 
Outputs a graph representing a monomial",RTNIDocumentationReplacements]

Producemultinomialexpression::usage = StringReplace[
"<f>Producemultinomialexpression</f>[<v>eps</v>] 
Outputs a bitstring representing the expression specified by the tuple eps",RTNIDocumentationReplacements]

converttomonomial::usage = StringReplace[
"<f>converttomonomial</f>[<v>g</v>,<v>TakeTrace</v>]
Converts a graph into a readable expression. Takes as arguments
-<v>g</v> - a graph
-<v>TakeTrace</v> - a Boolean value, indicating whether the trace should be taken.
Assumes the graph consists of a linegraph with \!\(\*SubscriptBox[\(X\), \(1\)]\) on the left and a collection of cycles",RTNIDocumentationReplacements]


MultinomialexpectationvalueHaar::usage = StringReplace[
"<f>MultinomialexpectationvalueHaar</f>[<v>d</v>,<v>eps</v>,<v>Xvars</v>{<v>usetrace:False</v>}] \
computes the Haar average of a multinomial of the form \!\(\*SubscriptBox[\(X\), \(1\)]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"U\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"^\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"{\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[SubscriptBox[\"eps\", \"1\"],\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"}\",\nFontColor->GrayLevel[0]]\)\!\(\*SubscriptBox[\(X\), \(2\)]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"U\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"^\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"{\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[SubscriptBox[\"eps\", \"2\"],\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"}\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"\\\\\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"cdots\",\nFontColor->GrayLevel[0]]\) \!\(\*SubscriptBox[\(X\), \(2  q\)]\)\!\(\*
StyleBox[\"U\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"^\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"{\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[SubscriptBox[\"eps\", 
RowBox[{\"2\", \"q\"}]],\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"}\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\".\",\nFontColor->GrayLevel[0]]\)
Accepts the following arguments: 
-<v>d</v> the dimension of the unitary group (can be a symbolic expression).
-<v>eps</v> an array eps=(\!\(\*SubscriptBox[\(eps\), \(1\)]\),...,\!\(\*SubscriptBox[\(eps\), \(2  q\)]\))\n \{1,2,3,4\}^{2q}.
Here 
 \!\(\*
StyleBox[SubscriptBox[\"eps\", \"j\"],\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"=\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"1\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"corresponds\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"to\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"the\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"unitary\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"U\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\",\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"\[IndentingNewLine]\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)e\!\(\*SubscriptBox[
StyleBox[\"ps\",\nFontColor->GrayLevel[0]], \(j\)]\)\!\(\*
StyleBox[\"=\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"2\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"corresponds\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"to\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"the\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"adjoint\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"unitary\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"U\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"^\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"*\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"\[IndentingNewLine]\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[SubscriptBox[\"eps\", \"j\"],\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"=\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"3\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"corresponds\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"to\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"the\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"transpose\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"unitary\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"U\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"^\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"T\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"\[IndentingNewLine]\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[SubscriptBox[\"eps\", \"j\"],\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"=\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"4\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"corresponds\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"to\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"the\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"complex\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"conjugate\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"unitary\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"\\\\\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"bar\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"{\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"U\",\nFontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"}\",\nFontColor->GrayLevel[0]]\)
-<v>Xvar</v> an array of variables
-<v>usetrace</v> a boolean value indicating whether the trace should be taken
",RTNIDocumentationReplacements]





(* ::Section:: *)
(*Private definitions*)


Begin["`Private`"];
WeingartenList={}; (* package loads a list of precomputed Weingarten functions into this variable *)
DEBUG = False;
OPT = True;




RTNIAuthors = "Motohisa Fukuda <motohisa|dot|fukuda[at]gmail[dot]com>, Robert Koenig <robert|dot|koenig[at]tum[dot]de>, Ion Nechita <ion|dot|nechita[at]gmail[dot]com>";
RTNILicense = "GPLv3 <http://www.gnu.org/licenses/gpl.html>";
RTNIHistory = {
	{"1.0.0", "10/06/2018", "Koenig", "First Version"},
	{"1.0.1", "25/12/2018", "Nechita", ""},
	{"1.0.2", "29/12/2018", "Nechita", "added cloneGraph function"},
	{"1.0.3", "10/01/2019", "Koenig", "0/1 -> in/out"},
	{"1.0.4", "23/01/2019", "Nechita", "Wg public, input for Wg = partition (instead of permutation)"},
	{"1.0.5", "26/01/2019", "Nechita", "isomoprhicGraphs does not discard the IDs anymore. The output of the main integration function might report the same graph several times"}
	
};
RTNIVersion = Last[RTNIHistory][[1]];
RTNILastModification = Last[RTNIHistory][[2]];
RTNIAbout = " ... ";



readWeingartenfcts[m_]:=Module[{filename="",s="",convertedexpr,k},
(* reads all weingarten function up to size m, these are added to the private variable WeingartenList *)
For[k=1,k<=m,k++,
filename=FileNameJoin[{NotebookDirectory[],"precomputedWG","functions"<>ToString[k]<>".txt"}];
If[FileExistsQ[filename],
Print["Loading precomputed Weingarten Functions from ","/precomputedWG/functions"<>ToString[k]<>".txt"];
s=ReadString[filename];
convertedexpr=ToExpression["Weing="<>StringReplace[s,{"**"->"^","]"->"}","["->"{"}]];
RTNI`Private`WeingartenList=AppendTo[RTNI`Private`WeingartenList,convertedexpr]
];
If[!FileExistsQ[filename],RTNI`Private`WeingartenList=AppendTo[RTNI`Private`WeingartenList,{}]];
 ];];




(* ::Subsection:: *)
(*Weingarten function*)


Wg[d_,sigma_]:=Module[{r=Total[sigma], wgsublist,returnvalue=0,idx},wgsublist=RTNI`Private`WeingartenList[[r]];
idx=Position[wgsublist[[All, 1]],Reverse[Sort[sigma]]];
If[idx=={},Print["Weingarten function called with ",d," and ", sigma, " Either ill-defined, or not precomputed yet."], returnvalue=wgsublist[[idx[[1,1]]]][[2]]/.{RTNI`Private`n->d};];
returnvalue
];



(* ::Subsection:: *)
(*Main integration routines*)


integrateHaarUnitary[g_,symbU_,dimsI_,dimsO_,totalDim_,debug_:False]:=Module[{gList,idxG,wi,gi,newG,listIDU,listIDUStar,i,e,vSymb,v,vID,p,perms,i\[Alpha],i\[Beta],\[Alpha],\[Beta],g\[Alpha]\[Beta],w\[Alpha]\[Beta],stop,posU,vU,vUStar,vOtherU,idxU,listVOtherUStar,posUStar,found,danglingList,j,x,y},
(* check if the input parameter g is just a graph; if YES, then make it a list of graphs, with weight 1 *)
If[Length[Dimensions[g]]==3,gList={{g,1}},gList=g];
If[debug,Print["STARTING with gList=",gList]];

newG={};(* the list of graphs obtained after integrating out U*)

For[idxG=1,idxG<=Dimensions[gList][[1]],idxG++,
(* gi is the current graph we're processing, with weight wi *)
gi=gList[[idxG,1]];
wi=gList[[idxG,2]];

listIDU={};
listIDUStar={};
If[debug,Print["gi=",gi]];
For[i=1,i<=Dimensions[gi][[1]],i++,
e=gi[[i]];
v=e[[1]];
vSymb=v[[1]];
vID=v[[2]];
If[vSymb==symbU,If[Position[listIDU,vID]=={},AppendTo[listIDU,vID]]];
If[vSymb==(symbU<>"*"),If[Position[listIDUStar,vID]=={},AppendTo[listIDUStar,vID]]];
v=e[[2]];
vSymb=v[[1]];
vID=v[[2]];
If[vSymb==symbU,If[Position[listIDU,vID]=={},AppendTo[listIDU,vID]]];
If[vSymb==(symbU<>"*"),If[Position[listIDUStar,vID]=={},AppendTo[listIDUStar,vID]]];
];
If[debug,Print["listIDU=",listIDU,"  listIDUStar=",listIDUStar]];
If[Length[listIDU]!=Length[listIDUStar],
If[debug,Print["Not the same number of "<>symbU<>" and "<>symbU<>"*, so the expectation vlaue is null."]];
Return[{}];
];

(* compue number of symbols U/U* *)
p=Length[listIDU];

(* add dummy vertices to the dangling edges of the unitary boxes *)
For[i=1,i<=p,i++,
(* check if the inputs of U boxes have dangling edges *)
danglingList=ConstantArray[True,{p,Length[dimsI]}];
For[j=1,j<=Dimensions[gi][[1]],j++,
For[v=1,v<=2,v++,
If[gi[[j,v,1]]==symbU&&gi[[j,v,3]]=="in",danglingList[[Position[listIDU,gi[[j,v,2]]][[1,1]],gi[[j,v,4]]]]=False];
];
];
If[debug,Print["U-IN danglingList=",danglingList//MatrixForm]];
(* add the dummy vertices *)
For[x=1,x<=p,x++,
For[y=1,y<=Length[dimsI],y++,
If[danglingList[[x,y]],
AppendTo[gi,{{"dummy-"<>symbU<>"-IN-"<>ToString[listIDU[[x]]]<>"-"<>ToString[y],1,"out",1},{symbU,listIDU[[x]],"in",y}}];
];
];
];

(* check if the outputs of U boxes have dangling edges *)
danglingList=ConstantArray[True,{p,Length[dimsO]}];
For[j=1,j<=Dimensions[gi][[1]],j++,
For[v=1,v<=2,v++,
If[gi[[j,v,1]]==symbU&&gi[[j,v,3]]=="out",danglingList[[Position[listIDU,gi[[j,v,2]]][[1,1]],gi[[j,v,4]]]]=False];
];
];
If[debug,Print["U-OUT danglingList=",danglingList//MatrixForm]];
(* add the dummy vertices *)
For[x=1,x<=p,x++,
For[y=1,y<=Length[dimsO],y++,
If[danglingList[[x,y]],
AppendTo[gi,{{symbU,listIDU[[x]],"out",y},{"dummy-"<>symbU<>"-OUT-"<>ToString[listIDU[[x]]]<>"-"<>ToString[y],1,"in",1}}];
];
];
];

(* check if the inputs of U* boxes have dangling edges *)
(* careful here: the inputs of U* correspond to the outputs of U, so the dimensions list has to be chosen appropriately *)
danglingList=ConstantArray[True,{p,Length[dimsO]}];
For[j=1,j<=Dimensions[gi][[1]],j++,
For[v=1,v<=2,v++,
If[gi[[j,v,1]]==symbU<>"*"&&gi[[j,v,3]]=="in",danglingList[[Position[listIDUStar,gi[[j,v,2]]][[1,1]],gi[[j,v,4]]]]=False];
];
];
If[debug,Print["U*-IN danglingList=",danglingList//MatrixForm]];
(* add the dummy vertices *)
For[x=1,x<=p,x++,
For[y=1,y<=Length[dimsO],y++,
If[danglingList[[x,y]],
AppendTo[gi,{{"dummy-"<>symbU<>"*-IN-"<>ToString[listIDUStar[[x]]]<>"-"<>ToString[y],1,"out",1},{symbU<>"*",listIDUStar[[x]],"in",y}}];
];
];
];

(* check if the outputs of U* boxes have dangling edges *)
(* careful here: the inputs of U* correspond to the outputs of U, so the dimensions list has to be chosen appropriately *)
danglingList=ConstantArray[True,{p,Length[dimsI]}];
For[j=1,j<=Dimensions[gi][[1]],j++,
For[v=1,v<=2,v++,
If[gi[[j,v,1]]==symbU<>"*"&&gi[[j,v,3]]=="out",danglingList[[Position[listIDUStar,gi[[j,v,2]]][[1,1]],gi[[j,v,4]]]]=False];
];
];
If[debug,Print["U*-OUT danglingList=",danglingList//MatrixForm]];
(* add the dummy vertices *)
For[x=1,x<=p,x++,
For[y=1,y<=Length[dimsI],y++,
If[danglingList[[x,y]],
AppendTo[gi,{{symbU<>"*",listIDUStar[[x]],"out",y},{"dummy-"<>symbU<>"*-OUT-"<>ToString[listIDUStar[[x]]]<>"-"<>ToString[y],1,"in",1}}];
];
];
];
];
If[debug,Print["AFTER ADDING DUMMY VERTICES gi=",gi]];

(* run a loop over all pairs of permutations to perform the Weingarten integration *)
perms=Permutations[Range[p]];
For[i\[Alpha]=1,i\[Alpha]<=Factorial[p],i\[Alpha]++,
For[i\[Beta]=1,i\[Beta]<=Factorial[p],i\[Beta]++,
(* the permutation \[Alpha] is responsible for connecting the inputs of the Us with the outputs of U*s *) 
\[Alpha]=perms[[i\[Alpha]]];
(* the permutation \[Beta] is responsible for connecting the outputs of the Us with the inputs of U*s *) 
\[Beta]=perms[[i\[Beta]]];
(* the new graph and its Wg weight; do not forget that we need to take into account the initial weight wi of the graph gi *)
g\[Alpha]\[Beta]=gi;
w\[Alpha]\[Beta]=wi*Wg[totalDim,Map[Length,PermutationCycles[PermutationProduct[\[Alpha],InversePermutation[\[Beta]]],Identity]]]//Simplify;
(* first, remove all edges connecting to inputs of U boxes, using \[Alpha] to connect *)
stop=False;
While[!stop,
stop=True;
posU={0,0};
(* looking for inputs of U boxes *)
For[i=1,i<=Length[g\[Alpha]\[Beta]]&&posU=={0,0},i++,
If[g\[Alpha]\[Beta][[i,1,1]]==symbU&&g\[Alpha]\[Beta][[i,1,3]]=="in",posU={i,1},
If[g\[Alpha]\[Beta][[i,2,1]]==symbU&&g\[Alpha]\[Beta][[i,2,3]]=="in",posU={i,2}]];
];
If[debug,Print["posU=",posU]];
If[posU!={0,0},
stop=False;
vU=g\[Alpha]\[Beta][[posU[[1]],posU[[2]]]];
vOtherU=g\[Alpha]\[Beta][[posU[[1]],3-posU[[2]]]];
If[debug,Print["vOtherU=",vOtherU]];
vUStar=vU;
vUStar[[1]]=symbU<>"*";
idxU=Position[listIDU,vU[[2]]][[1,1]];
vUStar[[2]]=listIDUStar[[\[Alpha][[idxU]]]];
vUStar[[3]]="out";
listVOtherUStar={};
posUStar={};
For[i=1,i<=Length[g\[Alpha]\[Beta]],i++,
If[g\[Alpha]\[Beta][[i,1]]==vUStar,AppendTo[listVOtherUStar,g\[Alpha]\[Beta][[i,2]]];AppendTo[posUStar,{i}]];
If[g\[Alpha]\[Beta][[i,2]]==vUStar,AppendTo[listVOtherUStar,g\[Alpha]\[Beta][[i,1]]];AppendTo[posUStar,{i}]];
];
If[debug,Print["listVOtherUStar=",listVOtherUStar]];
If[debug,Print["BEFORE DELETING g\[Alpha]\[Beta]=",g\[Alpha]\[Beta]]];
g\[Alpha]\[Beta]=Delete[g\[Alpha]\[Beta],AppendTo[posUStar,{posU[[1]]}]];
If[debug,Print["AFTER DELETING g\[Alpha]\[Beta]=",g\[Alpha]\[Beta]]];
For[i=1,i<=Dimensions[listVOtherUStar][[1]],i++,
If[vU!=listVOtherUStar[[i]],AppendTo[g\[Alpha]\[Beta],{vOtherU,listVOtherUStar[[i]]}],w\[Alpha]\[Beta]=w\[Alpha]\[Beta]*dimsI[[vU[[4]]]]];
];
If[debug,Print["AFTER ADDING g\[Alpha]\[Beta]=",g\[Alpha]\[Beta]]];
];
];
(* then, remove all edges connecting to outputs of U boxes, same code as before, use \[Beta] *)
stop=False;
While[!stop,
stop=True;
posU={0,0};
(* looking for outputs of U boxes *)
For[i=1,i<=Length[g\[Alpha]\[Beta]]&&posU=={0,0},i++,
If[g\[Alpha]\[Beta][[i,1,1]]==symbU&&g\[Alpha]\[Beta][[i,1,3]]=="out",posU={i,1},
If[g\[Alpha]\[Beta][[i,2,1]]==symbU&&g\[Alpha]\[Beta][[i,2,3]]=="out",posU={i,2}]];
];
If[debug,Print["posU=",posU]];
If[posU!={0,0},
stop=False;
vU=g\[Alpha]\[Beta][[posU[[1]],posU[[2]]]];
vOtherU=g\[Alpha]\[Beta][[posU[[1]],3-posU[[2]]]];
If[debug,Print["vOtherU=",vOtherU]];
vUStar=vU;
vUStar[[1]]=symbU<>"*";
idxU=Position[listIDU,vU[[2]]][[1,1]];
vUStar[[2]]=listIDUStar[[\[Beta][[idxU]]]];
vUStar[[3]]="in";
listVOtherUStar={};
posUStar={};
For[i=1,i<=Length[g\[Alpha]\[Beta]],i++,
If[g\[Alpha]\[Beta][[i,1]]==vUStar,AppendTo[listVOtherUStar,g\[Alpha]\[Beta][[i,2]]];AppendTo[posUStar,{i}]];
If[g\[Alpha]\[Beta][[i,2]]==vUStar,AppendTo[listVOtherUStar,g\[Alpha]\[Beta][[i,1]]];AppendTo[posUStar,{i}]];
];
If[debug,Print["listVOtherUStar=",listVOtherUStar]];
If[debug,Print["BEFORE DELETING g\[Alpha]\[Beta]=",g\[Alpha]\[Beta]]];
g\[Alpha]\[Beta]=Delete[g\[Alpha]\[Beta],AppendTo[posUStar,{posU[[1]]}]];
If[debug,Print["AFTER DELETING g\[Alpha]\[Beta]=",g\[Alpha]\[Beta]]];
For[i=1,i<=Dimensions[listVOtherUStar][[1]],i++,
If[vU!=listVOtherUStar[[i]],AppendTo[g\[Alpha]\[Beta],{vOtherU,listVOtherUStar[[i]]}],w\[Alpha]\[Beta]=w\[Alpha]\[Beta]*dimsO[[vU[[4]]]]];
];
If[debug,Print["AFTER ADDING g\[Alpha]\[Beta]=",g\[Alpha]\[Beta]]];
];
];
(* check if we already encountered this graph
if YES, then update its weight
if NO, then add the new graph to the expansion, with the Wg weight coefficient *)
If[debug,Print[visualizeTN[g\[Alpha]\[Beta]]]];
found=0;
For[i=1,i<=Dimensions[newG][[1]]&&found==0,i++,If[isomorphicGraphs[g\[Alpha]\[Beta],newG[[i,1]],debug],found=i]];
If[found==0,
AppendTo[newG,{g\[Alpha]\[Beta],w\[Alpha]\[Beta]}];
If[debug,Print["Graph added"]];
,
newG[[found,2]]=newG[[found,2]]+w\[Alpha]\[Beta];
If[debug,Print["Weight updated: ",newG[[found,2]]]];
];
If[debug,Print["Dimensions[newG] = ",Dimensions[newG]]];
]]];
newG
];
deleteIDFromGraph[g_]:=Module[{h,i},
(* set all the IDs of vertices in g to -1 *)
h=g;
For[i=1,i<=Dimensions[g][[1]],i++,
h[[i,1,2]]=-1;
h[[i,2,2]]=-1;
];
h
];
orderlessSameQ[a_List,b_List]:=(Length@a==Length@b)&&(Sort@Tally@a===Sort@Tally@b);
isomorphicGraphs[g1_,g2_,debug_:False]:=Module[{result,noIDg1,noIDg2},
If[debug,Print["ISO graphs called with ",visualizeTN[g1],visualizeTN[g2]]];
If[debug,Print[g1]];
If[debug,Print[g2]];
(*noIDg1=deleteIDFromGraph[g1];
noIDg2=deleteIDFromGraph[g2];
If[debug,Print[noIDg1]];
If[debug,Print[noIDg2]];
result=orderlessSameQ[noIDg1,noIDg2];*)
result=orderlessSameQ[g1,g2];
If[debug,Print[result]];
result
];
raiseStar[s_]:=Module[{n},
n=StringLength[s];
If[StringTake[s,-1]=="*",Superscript[StringTake[s,{1,n-1}],"*"],s]
];
cloneGraph[g_,k_,debug_:False]:=Module[{h,i,j,newg,maxID,LR,r},
maxID={};
For[i=1,i<=Dimensions[g][[1]],i++,
For[LR=1,LR<=2,LR++,
j=Position[maxID[[;;,1]],g[[i,LR,1]]];
If[Length[j]==0,
AppendTo[maxID,{g[[i,LR,1]],g[[i,LR,2]]}];
,
j=j[[1,1]];
maxID[[j,2]]=Max[maxID[[j,2]],g[[i,LR,2]]];
];
If[debug,Print[maxID]];
]];
h=g;
For[r=1,r<=k-1,r++,
newg=g;
For[i=1,i<=Dimensions[g][[1]],i++,
For[LR=1,LR<=2,LR++,
j=Position[maxID[[;;,1]],newg[[i,LR,1]]];
j=j[[1,1]];
newg[[i,LR,2]]+=r*maxID[[j,2]];
]];
h=Join[h,newg];
];
h
];


(* ::Subsection:: *)
(*Graph visualization routines*)


IsDummyVertex[vertexname_]:=StringContainsQ[ToString[vertexname],"dummy"~~__~~""];


visualizeGraph[g_,plotarguments_:{EdgeLabeling->False}]:=Module[{v,e,edges,i,vSymb,vID,vName,p1,p2,vertLabels,edgeLabels},
vertLabels={};
edges={};
edgeLabels={};
For[i=1,i<=Length[g],i++,
e=g[[i]];
v=e[[1]];
vSymb=v[[1]];
vID=v[[2]];
vName=Subscript[raiseStar[vSymb],ToString[vID]];
If[Position[vertLabels,vName]=={},AppendTo[vertLabels,vName]];
p1=Position[vertLabels,vName][[1,1]];
v=e[[2]];
vSymb=v[[1]];
vID=v[[2]];
vName=Subscript[raiseStar[vSymb],ToString[vID]];
If[Position[vertLabels,vName]=={},AppendTo[vertLabels,vName]];
p2=Position[vertLabels,vName][[1,1]];
AppendTo[edges,{p1,p2}];
strlabela="\!\(\*SubscriptBox[\("<>If[e[[1,3]]=="in","i","o"]<>"\), \("<>ToString[e[[1,4]]]<>"\)]\)";
strlabelb="\!\(\*SubscriptBox[\("<>If[e[[2,3]]=="in","i","o"]<>"\), \("<>ToString[e[[2,4]]]<>"\)]\)";
AppendTo[edgeLabels,strlabela<>"\[RightArrow]"<>strlabelb];
];
myg=Table[{vertLabels[[edges[[i,1]]]]->vertLabels[[edges[[i,2]]]],edgeLabels[[i]]},{i,1,Length[edgeLabels]}];
GraphPlot[myg,Append[{plotarguments},DirectedEdges->EdgeLabeling/.plotarguments]]/.Tooltip[Point[n_Integer],label_]:>{Black,AbsoluteThickness[2],Circle[n,0.06],If[IsDummyVertex[label],{LightGray,Disk[n,0.06]},{Yellow,Disk[n,0.06]}],
If[!IsDummyVertex[label],Text[label,n],{}]
}
];


visualizeGraphExpansion[g_,plotarguments_:{EdgeLabeling->False}]:=Module[{list,i},
list={};
For[i=1,i<=Dimensions[g][[1]],i++,
AppendTo[list,{visualizeGraph[g[[i,1]],plotarguments],g[[i,2]]}];
];
list
];


(* check if we are dealing with a single tensor network *)
isGraph[g_]:=Module[{result=True,j},
For[j=1,j<=Length[g],j++,If[Length[g[[j]]]!=2,result=False]]; (* check that each entry is an edge *)
If[result,For[j=1,j<=Length[g],j++,If[Length[g[[j]][[1]]]!=4,result=False]];]; (* check that each entry of an edge is a vertex *)
If[result,For[j=1,j<=Length[g],j++,If[Length[g[[j]][[2]]]!=4,result=False]];];
result
];



(* main routine for visualization: visualizes both individual tensor networks as well as linear combinations *)
visualizeTN[g_,plotarguments_:{EdgeLabeling->False}]:=Module[{result=0},
If[isGraph[g],result=visualizeGraph[g,plotarguments],result=visualizeGraphExpansion[g,plotarguments]];
result
];









(* ::Subsection:: *)
(*Functions for integration of monomials*)


producemonomialgraph[eps_]:=Module[{q,retvalue},
q=Length[eps];
retvalue={};
If[Mod[q,2]==1,Return[0]]; (* gives zero for odd number of unitaries. perhaps this is not necessary: the rest of the code takes care of this. *)
For[j=1, j <=q, j++, 
(*vname=ToString[Subscript["X",ToString[j]],StandardForm];  connect input of Subscript[X, j] to output of U^{\eps_j} *)
vname=ToString[j];
vnode=1;
vattachment="in"; (* input of node Subscript[X, j] *)
wname="U";
wnode=j; (* jth operator U *)
If[MemberQ[{2,4},eps[[j]]],wname="U*"]; (* for U^* and \bar{U} need to use U^*)
wattachment="out"; (*output of node Subscript[U, j] *)
If[MemberQ[{3,4},eps[[j]]],wattachment="in"]; (* for U^T and \bar{U}, need to switch output and input *)
retvalue=Append[retvalue,{{vname,vnode,vattachment,1},{wname,wnode,wattachment,1}}];
]; 
For[j=1, j <=q, j++, (* for now, go up to q instead of q-1: creates dummy, avoids dangling edge *)
wattachment="out";(* connect input of U^{\eps_j} to output of Subscript[X, j+1] *)
wname="U";
wnode=j; (* jth operator U *)
wattachment="in"; (* input *)
If[MemberQ[{2,4},eps[[j]]],wname="U*"]; (* for U^* and \bar{U} need to use U^*)
If[MemberQ[{3,4},eps[[j]]],wattachment="out"]; (* for U^T and \bar{U}, need to switch output and input *)
(*vname=ToString[Subscript["X",ToString[j+1]],StandardForm];*)
vname=ToString[j+1];
If[j==q,vname="Z"];
vnode=1;
vattachment="out"; (* output of node Subscript[X, j+1] *)
retvalue=Append[retvalue,{{wname,wnode,wattachment,1},{vname,vnode,vattachment,1}}];
]; 
Return[retvalue];
];
(* makes two vertices comparable *)
converttocompare[v_]:={ToString[v[[1]]],v[[2]],v[[3]],v[[4]]};

(* makes two edges comparable *)
converttocompareedge[edge_]:={converttocompare[edge[[1]]],converttocompare[edge[[2]]]};



(* finds the neighbor w of vertex v in the graph g. Here w is assumed to be unique *)
(* returns 0 if no neighbor is found *)
findneighbor[g_,v_]:=Module[{q,vs},
q=Length[g];
vs=converttocompare[v];
For[j=1,j<=q,j++,
If [converttocompare[g[[j]][[1]]]==vs,Return[g[[j]][[2]]]];
If [converttocompare[g[[j]][[2]]]==vs,Return[g[[j]][[1]]]]
];
Return[0];
];

(* CONVERTS a graph into a readable expression. Assumes the graph consists of a linegraph with Subscript[X, 1] on the left and a collection of cycles *)
converttomonomial[g_,Xvars_,TakeTrace_]:=Module[{w,v,gnew=g,retvalue=Xvars[[1]],initialvertex,initialvertexinput,initialvertexoutput,cycleprod},
v={"1",1,"in",1}; (* start with the input to vertex 1 and traverse graph *)
w=findneighbor[g,v];
While[Length[w]>0, (* we have found a neighbor *)
If[w[[1]]!="Z",If[w[[3]]=="out",retvalue=retvalue.Xvars[[ToExpression[w[[1]]]]],retvalue=retvalue.Transpose[Xvars[[ToExpression[w[[1]]]]]]]]; (* transpose if input is attached to input *)
gnew=Select[gnew,converttocompareedge[#]!=converttocompareedge[{v,w}] &];
gnew=Select[gnew,converttocompareedge[#]!=converttocompareedge[{w,v}] &];
(*v={w[[1]],w[[2]],1-w[[3]],w[[4]]}; *)
v=If[w[[3]]=="out",{w[[1]],w[[2]],"in",w[[4]]},{w[[1]],w[[2]],"out",w[[4]]}];
(* go to output respectively input  and look for next neighbor *)
w=findneighbor[gnew,v];
];
(* at this point, we have taken care of the line graph contained in g *)
(*Print["Line graph contribution is "];
Print[retvalue]; 
Print["current graph "];
Print[gnew];*)
If[TakeTrace,retvalue=Tr[retvalue]];
(* NOW GO THROUGH ALL CYCLES *)
While[Length[gnew]>0,
 initialvertex=gnew[[1]][[1]];(* start the vertex on the first edge*)
initialvertexoutput={initialvertex[[1]],initialvertex[[2]],"out",initialvertex[[4]]};
initialvertexinput={initialvertex[[1]],initialvertex[[2]],"in",initialvertex[[4]]};
cycleprod=1;
If[initialvertexoutput[[1]]!="Z",cycleprod=Xvars[[ToExpression[initialvertexoutput[[1]]]]]];
v=initialvertexoutput; (* start at the output of the initial vertex *)
w=findneighbor[gnew,v]; (* now traverse the cycle *)
While[converttocompare[w]!=converttocompare[initialvertexinput], (* we have found a neighbor and haven't come back to the start of the cycle*)
If[w[[1]]!="Z",If[w[[3]]=="in",cycleprod=Xvars[[ToExpression[w[[1]]]]].cycleprod,cycleprod=Transpose[Xvars[[ToExpression[w[[1]]]]]].cycleprod]]; (* transpose if input is attached to input *)
gnew=Select[gnew,converttocompareedge[#]!=converttocompareedge[{v,w}] &];
gnew=Select[gnew,converttocompareedge[#]!=converttocompareedge[{w,v}] &];
(*v={w[[1]],w[[2]],1-w[[3]],w[[4]]}; *)
v=If[w[[3]]=="out",{w[[1]],w[[2]],"in",w[[4]]},{w[[1]],w[[2]],"out",w[[4]]}];
(* go to output respectively input  and look for next neighbor *)
w=findneighbor[gnew,v];
];
retvalue=Tr[cycleprod]*retvalue;
gnew=Select[gnew,converttocompareedge[#]!=converttocompareedge[{v,w}] &];
gnew=Select[gnew,converttocompareedge[#]!=converttocompareedge[{w,v}] &];
];
Return[retvalue];
];


MultinomialexpectationvalueHaar[d_,eps_,Xvars_,usetrace_]:=Module[{retvalue=0,g,m},
g=producemonomialgraph[eps];
m=integrateHaarUnitary[g,"U",{d},{d},d,False];
retvalue=Sum[m[[jidx]][[2]]*converttomonomial[m[[jidx]][[1]],Xvars,usetrace],{jidx,1,Length[m]}];
Return[retvalue];
];


(* produces human readable expression for {eps1,\ldots,eps_{2q} as above*)
Ueps[eps_]:=Which[eps==1,"U",eps==2,"\!\(\*SuperscriptBox[\(U\), \(*\)]\)",eps==3,"\!\(\*SuperscriptBox[\(U\), \(T\)]\)",eps==4,"\!\(\*OverscriptBox[\(U\), \(_\)]\)"];

Producemultinomialexpression[eps_]:=Module[{q},
q=Length[eps];
If[Mod[q,2]==1,Return[0]];
retvalue=Subscript["X", 1].Ueps[eps[[1]]];
For[j=2, j <=q, j++, retvalue=retvalue.Subscript["X", j].Ueps[eps[[j]]]; ];
Return[retvalue];
];



(* ::Section:: *)
(*Package footer*)


Print["Package RTNI (Random Tensor Network Integrator) version ", RTNI`Private`RTNIVersion, " (last modification: ", RTNI`Private`RTNILastModification, ")."];
readWeingartenfcts[30]; (* read weingarten functions; attempt to read up to n=30*)
End[]; (* private *)
Protect@@Names["RTNI`*"]
EndPackage[];














(* ::InheritFromParent:: *)
(*{"cloneGraph","converttomonomial","doi","RTNIciteBernstein04","RTNIciteCollins06","RTNIDocumentationReplacements","RTNIDOIToString","integrateHaarUnitary","MultinomialexpectationvalueHaar","producemonomialgraph","Producemultinomialexpression","text","visualizeGraph","visualizeGraphExpansion"}*)


==> arXiv-suppl-mat/lemma-WG.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     41976,       1191]
NotebookOptionsPosition[     40636,       1144]
NotebookOutlinePosition[     40984,       1159]
CellTagsIndexPosition[     40941,       1156]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.795576756638193*^9, 3.7955767588483253`*^9}, 
   3.795576793184283*^9},
 ExpressionUUID -> "68fe77cd-7b5a-4ce7-8c3f-e1feece2de13"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "RTNI`"}]}], "Input",
 ExpressionUUID -> "838138f0-54ee-4c34-b10a-12cbcd41ec30"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package RTNI (Random Tensor Network Integrator) version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.5\"\>", 
   "\[InvisibleSpace]", "\<\" (last modification: \"\>", 
   "\[InvisibleSpace]", "\<\"26/01/2019\"\>", 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm[
  "Package RTNI (Random Tensor Network Integrator) version ", "1.0.5", 
   " (last modification: ", "26/01/2019", ")."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.795573408677809*^9, {3.795573448430894*^9, 3.7955734647512903`*^9}, 
   3.7955740690757284`*^9, 3.7955759904240103`*^9, 3.795576746997983*^9, 
   3.7955767964964004`*^9, 3.795587252075638*^9, 3.814356629776249*^9, 
   3.814356719826214*^9},
 ExpressionUUID -> "ec467810-ee82-4422-99d0-c88fb85a5318"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions1.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions1.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.795573408677809*^9, {3.795573448430894*^9, 3.7955734647512903`*^9}, 
   3.7955740690757284`*^9, 3.7955759904240103`*^9, 3.795576746997983*^9, 
   3.7955767964964004`*^9, 3.795587252075638*^9, 3.814356629776249*^9, 
   3.8143567198872075`*^9},
 ExpressionUUID -> "ec467810-ee82-4422-99d0-c88fb85a5318"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions2.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions2.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.795573408677809*^9, {3.795573448430894*^9, 3.7955734647512903`*^9}, 
   3.7955740690757284`*^9, 3.7955759904240103`*^9, 3.795576746997983*^9, 
   3.7955767964964004`*^9, 3.795587252075638*^9, 3.814356629776249*^9, 
   3.8143567200701866`*^9},
 ExpressionUUID -> "ec467810-ee82-4422-99d0-c88fb85a5318"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions3.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions3.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.795573408677809*^9, {3.795573448430894*^9, 3.7955734647512903`*^9}, 
   3.7955740690757284`*^9, 3.7955759904240103`*^9, 3.795576746997983*^9, 
   3.7955767964964004`*^9, 3.795587252075638*^9, 3.814356629776249*^9, 
   3.8143567201261787`*^9},
 ExpressionUUID -> "ec467810-ee82-4422-99d0-c88fb85a5318"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions4.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions4.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.795573408677809*^9, {3.795573448430894*^9, 3.7955734647512903`*^9}, 
   3.7955740690757284`*^9, 3.7955759904240103`*^9, 3.795576746997983*^9, 
   3.7955767964964004`*^9, 3.795587252075638*^9, 3.814356629776249*^9, 
   3.8143567201841736`*^9},
 ExpressionUUID -> "ec467810-ee82-4422-99d0-c88fb85a5318"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"e1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "1", ",", "\"\<out\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "2", ",", "\"\<in\>\"", ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "1", ",", "\"\<out\>\"", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "1", ",", "\"\<in\>\"", ",", "2"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "1", ",", "\"\<in\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<A\>\"", ",", "1", ",", "\"\<out\>\"", ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<A\>\"", ",", "1", ",", "\"\<in\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "1", ",", "\"\<out\>\"", ",", "1"}], "}"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "1", ",", "\"\<in\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "2", ",", "\"\<out\>\"", ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "2", ",", "\"\<out\>\"", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "2", ",", "\"\<in\>\"", ",", "2"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "2", ",", "\"\<in\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<B\>\"", ",", "1", ",", "\"\<out\>\"", ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e8", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<B\>\"", ",", "1", ",", "\"\<in\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "2", ",", "\"\<out\>\"", ",", "1"}], "}"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
    "e1", ",", "e2", ",", "e3", ",", "e4", ",", "e5", ",", "e6", ",", "e7", 
     ",", "e8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"visualizeTN", "[", 
  RowBox[{"g", ",", 
   RowBox[{"EdgeLabeling", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Eg", "=", 
  RowBox[{
   RowBox[{"integrateHaarUnitary", "[", 
    RowBox[{"g", ",", "\"\<V\>\"", ",", 
     RowBox[{"{", 
      SubscriptBox["d", "1"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["d", "2"], ",", "M"}], "}"}], ",", 
     RowBox[{
      SubscriptBox["d", "2"], "M"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"visualizeTN", "[", "Eg", "]"}]}], "Input",
 CellChangeTimes->{{3.795573486443407*^9, 3.7955734867236576`*^9}, {
   3.7955735650392647`*^9, 3.7955735739475837`*^9}, {3.7955736213716755`*^9, 
   3.795573839555632*^9}, {3.7955738703907404`*^9, 3.7955739028550634`*^9}, {
   3.795573982547314*^9, 3.7955740061133385`*^9}, 3.7955740425510197`*^9, {
   3.7955741130981145`*^9, 3.795574113424323*^9}, {3.795574271477318*^9, 
   3.79557427681651*^9}},
 ExpressionUUID -> "60d280c5-b554-48e0-9abb-a65a645994ec"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.8745181323928878, 0.8588560478175036}, {
    2.043833825179886, 0.859095429193176}, {0.8740317893716826, 
    0.00005520749329751551}, {0., 0.4296947295203497}, {2.0435720294601905`, 
    0.}, {2.9162814589340162`, 0.4294005695075015}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02927882091103142, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(o\\), \
\\(1\\)]\\)\[RightArrow]\\!\\(\\*SubscriptBox[\\(i\\), \\(1\\)]\\)\"", 
                StripOnInput -> False], TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02927882091103142, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(o\\), \
\\(2\\)]\\)\[RightArrow]\\!\\(\\*SubscriptBox[\\(i\\), \\(2\\)]\\)\"", 
                StripOnInput -> False], TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02927882091103142, 0.8}}], 
       ArrowBox[{1, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(i\\), \
\\(1\\)]\\)\[RightArrow]\\!\\(\\*SubscriptBox[\\(o\\), \\(1\\)]\\)\"", 
                StripOnInput -> False], TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02927882091103142, 0.8}}], 
       ArrowBox[{1, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(i\\), \
\\(1\\)]\\)\[RightArrow]\\!\\(\\*SubscriptBox[\\(o\\), \\(1\\)]\\)\"", 
                StripOnInput -> False], TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02927882091103142, 0.8}}], 
       ArrowBox[{3, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(i\\), \
\\(1\\)]\\)\[RightArrow]\\!\\(\\*SubscriptBox[\\(o\\), \\(1\\)]\\)\"", 
                StripOnInput -> False], TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02927882091103142, 0.8}}], 
       ArrowBox[{4, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(o\\), \
\\(2\\)]\\)\[RightArrow]\\!\\(\\*SubscriptBox[\\(i\\), \\(2\\)]\\)\"", 
                StripOnInput -> False], TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02927882091103142, 0.8}}], 
       ArrowBox[{5, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(i\\), \
\\(1\\)]\\)\[RightArrow]\\!\\(\\*SubscriptBox[\\(o\\), \\(1\\)]\\)\"", 
                StripOnInput -> False], TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02927882091103142, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(i\\), \
\\(1\\)]\\)\[RightArrow]\\!\\(\\*SubscriptBox[\\(o\\), \\(1\\)]\\)\"", 
                StripOnInput -> False], TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02927882091103142, 0.8}}], 
       ArrowBox[{6, 2}]}}, 
     {RGBColor[0, 0, 0.7], 
      {GrayLevel[0], AbsoluteThickness[2], CircleBox[1, 0.06], 
       {RGBColor[1, 1, 0], DiskBox[1, 0.06]}, InsetBox[
        SubscriptBox["\<\"V\"\>", "\<\"1\"\>"], 1]}, 
      {GrayLevel[0], AbsoluteThickness[2], CircleBox[2, 0.06], 
       {RGBColor[1, 1, 0], DiskBox[2, 0.06]}, InsetBox[
        SubscriptBox[
         TemplateBox[{"\"V\"","\"*\""},
          "Superscript"], "\<\"2\"\>"], 2]}, 
      {GrayLevel[0], AbsoluteThickness[2], CircleBox[3, 0.06], 
       {RGBColor[1, 1, 0], DiskBox[3, 0.06]}, InsetBox[
        SubscriptBox[
         TemplateBox[{"\"V\"","\"*\""},
          "Superscript"], "\<\"1\"\>"], 3]}, 
      {GrayLevel[0], AbsoluteThickness[2], CircleBox[4, 0.06], 
       {RGBColor[1, 1, 0], DiskBox[4, 0.06]}, InsetBox[
        SubscriptBox["\<\"A\"\>", "\<\"1\"\>"], 4]}, 
      {GrayLevel[0], AbsoluteThickness[2], CircleBox[5, 0.06], 
       {RGBColor[1, 1, 0], DiskBox[5, 0.06]}, InsetBox[
        SubscriptBox["\<\"V\"\>", "\<\"2\"\>"], 5]}, 
      {GrayLevel[0], AbsoluteThickness[2], CircleBox[6, 0.06], 
       {RGBColor[1, 1, 0], DiskBox[6, 0.06]}, InsetBox[
        SubscriptBox["\<\"B\"\>", "\<\"1\"\>"], 6]}}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.8745181323928878, 0.8588560478175036}, {
     2.043833825179886, 0.859095429193176}, {0.8740317893716826, 
     0.00005520749329751551}, {0., 0.4296947295203497}, {2.0435720294601905`, 
     0.}, {2.9162814589340162`, 0.4294005695075015}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->{614., Automatic},
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output",
 CellChangeTimes->{
  3.795574007319105*^9, {3.7955740429806376`*^9, 3.7955740697566724`*^9}, 
   3.795574114236945*^9, 3.795574277334093*^9, {3.795575974756051*^9, 
   3.7955759914283257`*^9}, 3.7955767988770266`*^9, 3.795587252496513*^9, 
   3.8143566601196966`*^9, 3.814356720437143*^9},
 ExpressionUUID -> "8e0b500a-16d4-40c9-8b65-18d318f52293"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\<\"A\"\>", ",", "1", ",", "\<\"out\"\>", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\<\"B\"\>", ",", "1", ",", "\<\"in\"\>", ",", "1"}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\<\"B\"\>", ",", "1", ",", "\<\"out\"\>", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\<\"A\"\>", ",", "1", ",", "\<\"in\"\>", ",", "1"}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubsuperscriptBox["d", "2", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SubsuperscriptBox["d", "2", "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\<\"A\"\>", ",", "1", ",", "\<\"out\"\>", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\<\"A\"\>", ",", "1", ",", "\<\"in\"\>", ",", "1"}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\<\"B\"\>", ",", "1", ",", "\<\"out\"\>", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\<\"B\"\>", ",", "1", ",", "\<\"in\"\>", ",", "1"}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["M", "2"]}], ")"}], " ", 
       SubscriptBox["d", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SubsuperscriptBox["d", "2", "2"]}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.795574007319105*^9, {3.7955740429806376`*^9, 3.7955740697566724`*^9}, 
   3.795574114236945*^9, 3.795574277334093*^9, {3.795575974756051*^9, 
   3.7955759914283257`*^9}, 3.7955767988770266`*^9, 3.795587252496513*^9, 
   3.8143566601196966`*^9, 3.814356720590126*^9},
 ExpressionUUID -> "8e0b500a-16d4-40c9-8b65-18d318f52293"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQDQEf7BnQQPKxIyaL1t2wnaRWbRW+5Y09w9Tf2m6x
s/bLui0oKL/42r4g51nTu7IF+0stZp988uaVfcInMcbN9ov3347sefeM7ZW9
ALu9lGDH0v1/mop+HZV/aV/gHzsz0H/5/ilP+pNPmb+wd2jSP/J0yor9oW6b
ntj4P7dvWPyxPT1i5f6sE6lpaWnP7B/ExM2cOXPlftfvhsbGxpftHRL5wfyd
jDPN2hIv2ifkTQer19iwu/Cawnl7A/FTh0Hm+ZUair1oOG1fsPXNDJB9cwtP
uaY8OW6/wOOwJMg9j9P7b+b4HLGfIDuBAeTezbuqbZV2HbB/MCkE7J8LWxV1
3GJ32TMwHdIC+bfgtBqY71Dfpgvk2/c8rwOrn/BwdTNQvb2e3GSweQ3pd0D+
t58+4xzYPoMaFmmgffZCX0zB7plwRGkW0D32m3IPgN2b8P0LyP/2kcWzwf5Z
ILG9A+gfe918E7B/GS4pzwL61z6eJR0cHgnXroD8b69SvxkSXo9jwOp/CE8E
h2dATz/YvHWLisHhPUFrEyi87Wcl94Lj48DeDlB82HOqzQHH14ZJoWD3hgou
BMcnA4cU2D8eJyHx7fDGRwfkXwAb8QQx
        "], {
         {RGBColor[0.5, 0., 0.], 
          LineBox[{1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
            2}], LineBox[{2, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
           31, 32, 33, 34, 1}]}, 
         {RGBColor[0, 0, 0.7], 
          {GrayLevel[0], AbsoluteThickness[2], CircleBox[1, 0.06], 
           {RGBColor[1, 1, 0], DiskBox[1, 0.06]}, InsetBox[
            SubscriptBox["\<\"A\"\>", "\<\"1\"\>"], 1]}, 
          {GrayLevel[0], AbsoluteThickness[2], CircleBox[2, 0.06], 
           {RGBColor[1, 1, 0], DiskBox[2, 0.06]}, InsetBox[
            SubscriptBox["\<\"B\"\>", "\<\"1\"\>"], 2]}}}],
       Annotation[#, 
        VertexCoordinateRules -> {{1., 0.}, {0., 8.979318433952318*^-11}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     FractionBox[
      RowBox[{"M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubsuperscriptBox["d", "2", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SubsuperscriptBox["d", "2", "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwAGIQfTCMU6zd+LC9EhPfQq+zd/bD+FB6v6ejwEx5IH+C
tVmtxq07+69ZzDc3e3XIvm6mxRbX/Xf353S7qx5UPmTPd+4N368J9/ZHfNNp
X/3+gP08n1UlxXb391/TFzELP7vPPrDh3MHjO+/vfyB9t68vYLe9v4NMo9DP
+/vvt/+YN3PDdvsr25p5Hb7f3+/au0L7ufkWe1crg4ulW+7vT/KKuLBfd6N9
l4ijK7/Z/f1/WhzrZRautXdQOvtev+3e/vroI7q7F66y99ghZfx50939F9Q/
qbyctRLunwao/B9vRv5Fz2/v/w3Vz/LILyhV5Pb+RKj5u97f+tOacmu/C9T+
/ydfF8g/uwl3X4HvDJPQxUA+1P1fD/8/0LTw5v6rUP99bvZtOPvgJtz/y7YX
nlWMuQUPHzMzfePZnLfh4Xcs63Gv/+3b8PDdcuLpkZwDd+D8uScjzzn5Hoar
r2yNs6kVPwo3b+a7Yx+f7joGt2/Ha8e9N0RPwMNbPrgrvJHnJDy8pS6rXhPr
Pgn3j8qBL+8K20/Cw5v9uG/ZXcaT8PCeWJ0fJ8B6Ah7ef6e1bw5cegwe3ryH
laxu/DsCD29YeoGFd+mr9x9NMw7Cw5tLV+xjRfN+eHg/Snab/fvwHnh4fzvT
mZ14ahfcfbtvWVdZ7N8JD+/zW26ufrd9Jzy8j20RWCm5dRfc/1OaF97NWrQH
Hj4Xa6eXBETsh4cfl8aW9xP8D8LD98njHbGnJQ/vBwD8SJjE
        "], {
         {RGBColor[0.5, 0., 0.], 
          LineBox[{1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
            19, 20, 21, 22, 23, 24, 25, 1}], 
          LineBox[{2, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 
           40, 41, 42, 43, 44, 45, 46, 47, 48, 2}]}, 
         {RGBColor[0, 0, 0.7], 
          {GrayLevel[0], AbsoluteThickness[2], CircleBox[1, 0.06], 
           {RGBColor[1, 1, 0], DiskBox[1, 0.06]}, InsetBox[
            SubscriptBox["\<\"A\"\>", "\<\"1\"\>"], 1]}, 
          {GrayLevel[0], AbsoluteThickness[2], CircleBox[2, 0.06], 
           {RGBColor[1, 1, 0], DiskBox[2, 0.06]}, InsetBox[
            SubscriptBox["\<\"B\"\>", "\<\"1\"\>"], 2]}}}],
       Annotation[#, 
        VertexCoordinateRules -> {{0.15001, -0.45003000000000004`}, {
         0.15001, -0.15001}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["M", "2"]}], ")"}], " ", 
       SubscriptBox["d", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SubsuperscriptBox["d", "2", "2"]}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.795574007319105*^9, {3.7955740429806376`*^9, 3.7955740697566724`*^9}, 
   3.795574114236945*^9, 3.795574277334093*^9, {3.795575974756051*^9, 
   3.7955759914283257`*^9}, 3.7955767988770266`*^9, 3.795587252496513*^9, 
   3.8143566601196966`*^9, 3.814356720655117*^9},
 ExpressionUUID -> "8e0b500a-16d4-40c9-8b65-18d318f52293"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"avgPurityMaxMixedState", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "-", "1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        SubscriptBox["d", "1"]}], "M", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "2"], "^", "2"}], "-", "1"}], ")"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["d", "2"], "M"}], ")"}], "^", "2"}], "-", "1"}], 
     ")"}]}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"avgDistance", "=", 
  RowBox[{
   RowBox[{"avgPurityMaxMixedState", "-", 
    RowBox[{"1", "/", 
     SubscriptBox["d", "2"]}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"asymptAvgDistance", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"avgDistance", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "1"], "\[Rule]", "d"}], ",", 
       RowBox[{
        SubscriptBox["d", "2"], "\[Rule]", "d"}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"t", " ", 
         RowBox[{"d", "^", "2"}]}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "Infinity", ",", "3"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.7955738944234076`*^9, {3.7955749337827883`*^9, 3.795575163894188*^9}, {
   3.795575208246935*^9, 3.7955752345703583`*^9}},
 ExpressionUUID -> "7852a812-f130-47a9-b9dd-6d4130f23875"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["M", "2"]}], ")"}], " ", 
    SubscriptBox["d", "2"]}], "+", 
   FractionBox[
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubsuperscriptBox["d", "2", "2"]}], ")"}]}], 
    SubscriptBox["d", "1"]]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    SubsuperscriptBox["d", "2", "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.795574993194083*^9, 3.795575024168312*^9, {3.795575115960164*^9, 
   3.795575123940835*^9}, {3.7955751564468*^9, 3.7955751641974325`*^9}, 
   3.795575235041054*^9, 3.79557599155402*^9, 3.795576803423874*^9, 
   3.7955872527348757`*^9, 3.8143566606226377`*^9, 3.8143567209630823`*^9},
 ExpressionUUID -> "bccb78b1-e3c7-4b1d-a0af-2570b0c4c6a3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["d", "1"], "-", 
      RowBox[{"M", " ", 
       SubscriptBox["d", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubsuperscriptBox["d", "2", "2"]}], ")"}]}], 
   RowBox[{
    SubscriptBox["d", "1"], " ", 
    SubscriptBox["d", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["M", "2"], " ", 
       SubsuperscriptBox["d", "2", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.795574993194083*^9, 3.795575024168312*^9, {3.795575115960164*^9, 
   3.795575123940835*^9}, {3.7955751564468*^9, 3.7955751641974325`*^9}, 
   3.795575235041054*^9, 3.79557599155402*^9, 3.795576803423874*^9, 
   3.7955872527348757`*^9, 3.8143566606226377`*^9, 3.814356721000077*^9},
 ExpressionUUID -> "bccb78b1-e3c7-4b1d-a0af-2570b0c4c6a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"t", " ", 
     SuperscriptBox["d", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "d"], "]"}], "4"],
    SeriesData[$CellContext`d, 
     DirectedInfinity[1], {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`d, 
   DirectedInfinity[1], {$CellContext`t^(-1)}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.795574993194083*^9, 3.795575024168312*^9, {3.795575115960164*^9, 
   3.795575123940835*^9}, {3.7955751564468*^9, 3.7955751641974325`*^9}, 
   3.795575235041054*^9, 3.79557599155402*^9, 3.795576803423874*^9, 
   3.7955872527348757`*^9, 3.8143566606226377`*^9, 3.8143567210450726`*^9},
 ExpressionUUID -> "bccb78b1-e3c7-4b1d-a0af-2570b0c4c6a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"e1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "1", ",", "\"\<out\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "2", ",", "\"\<in\>\"", ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "1", ",", "\"\<out\>\"", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "1", ",", "\"\<in\>\"", ",", "2"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "1", ",", "\"\<in\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "1", ",", "\"\<out\>\"", ",", "1"}], "}"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "1", ",", "\"\<in\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "2", ",", "\"\<out\>\"", ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "2", ",", "\"\<out\>\"", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "2", ",", "\"\<in\>\"", ",", "2"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V\>\"", ",", "2", ",", "\"\<in\>\"", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V*\>\"", ",", "2", ",", "\"\<out\>\"", ",", "1"}], "}"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4", ",", "e5", ",", "e6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Eg1", "=", 
  RowBox[{
   RowBox[{"integrateHaarUnitary", "[", 
    RowBox[{
     RowBox[{"cloneGraph", "[", 
      RowBox[{"g", ",", "1"}], "]"}], ",", "\"\<V\>\"", ",", 
     RowBox[{"{", "d", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", 
       RowBox[{"t", " ", 
        RowBox[{"d", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"t", " ", 
      RowBox[{"d", "^", "3"}]}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Eg2", "=", 
  RowBox[{
   RowBox[{"integrateHaarUnitary", "[", 
    RowBox[{
     RowBox[{"cloneGraph", "[", 
      RowBox[{"g", ",", "2"}], "]"}], ",", "\"\<V\>\"", ",", 
     RowBox[{"{", "d", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", 
       RowBox[{"t", " ", 
        RowBox[{"d", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"t", " ", 
      RowBox[{"d", "^", "3"}]}]}], "]"}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.7955757853095903`*^9, 3.7955758253263645`*^9}, {
   3.795575928414813*^9, 3.7955759360234776`*^9}, 3.7955765054141393`*^9, {
   3.795576707246933*^9, 3.7955767380668263`*^9}, {3.7955768510261636`*^9, 
   3.7955768772354445`*^9}},
 ExpressionUUID -> "458b7586-6f58-4cfd-bc1b-dc1b431f634f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["d", "2"], "+", 
           RowBox[{
            SuperscriptBox["d", "4"], " ", "t"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "2"]}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.795575814150296*^9, 3.795575826221962*^9}, 
   3.795575941288433*^9, {3.7955759841876745`*^9, 3.795575993742138*^9}, {
   3.7955767303543267`*^9, 3.7955767385724974`*^9}, 3.7955768067540655`*^9, {
   3.795576854661446*^9, 3.7955768779385653`*^9}, 3.7955872529044237`*^9, 
   3.81435666102859*^9, 3.8143567212050524`*^9},
 ExpressionUUID -> "0cb63eff-1e21-45f5-8c12-e0f95b67b4f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"16", "+", 
              RowBox[{"5", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"23", " ", "t"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["d", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"28", "+", 
                    RowBox[{"t", " ", 
                    RowBox[{"(", 
                    RowBox[{"82", "+", 
                    RowBox[{"10", " ", "t"}], "+", 
                    RowBox[{
                    SuperscriptBox["d", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "t"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["d", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"t", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "-", "t", "+", 
                    RowBox[{
                    SuperscriptBox["d", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"t", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{
                    SuperscriptBox["d", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"t", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["d", "4"], " ", "t"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         SuperscriptBox["d", "6"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["d", "6"], " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["d", "12"], " ", 
         SuperscriptBox["t", "4"]}]}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.795575814150296*^9, 3.795575826221962*^9}, 
   3.795575941288433*^9, {3.7955759841876745`*^9, 3.795575993742138*^9}, {
   3.7955767303543267`*^9, 3.7955767385724974`*^9}, 3.7955768067540655`*^9, {
   3.795576854661446*^9, 3.7955768779385653`*^9}, 3.7955872529044237`*^9, 
   3.81435666102859*^9, 3.8143567232758102`*^9},
 ExpressionUUID -> "0cb63eff-1e21-45f5-8c12-e0f95b67b4f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"avgDistanceSquared", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Eg1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "d"}], ")"}], "/", 
    RowBox[{"d", "^", "2"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"avvDistanceFourth", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Eg2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
      RowBox[{"2", "d", " ", 
       RowBox[{"Eg1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "+", 
      RowBox[{"d", "^", "2"}]}], ")"}], "/", 
    RowBox[{"d", "^", "4"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"variance", "=", 
  RowBox[{
   RowBox[{"avvDistanceFourth", "-", 
    RowBox[{"avgDistanceSquared", "^", "2"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t", " ", 
       RowBox[{"d", "^", "3"}]}], ")"}], "^", "2"}], "variance"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "Infinity", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.795576963020177*^9, 3.795577016291133*^9}, {
  3.7955772595286083`*^9, 3.795577291983157*^9}, {3.7955773228616652`*^9, 
  3.7955773384320617`*^9}},
 ExpressionUUID -> "b6850f9b-0e1c-4304-9a06-fde550b2f0d4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", "t"}]}], ")"}]}], 
  RowBox[{"d", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7955769922833247`*^9, 3.7955770167927923`*^9}, 
   3.7955772923551598`*^9, 3.7955773419356794`*^9, 3.795587257074279*^9, 
   3.814356663236332*^9, 3.8143567234117947`*^9},
 ExpressionUUID -> "43386312-edf8-417b-839c-da26d0c1a4fa"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", "t"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"26", "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "-", 
        RowBox[{"10", " ", "t"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "4"], "+", 
           SuperscriptBox["d", "6"]}], ")"}], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7955769922833247`*^9, 3.7955770167927923`*^9}, 
   3.7955772923551598`*^9, 3.7955773419356794`*^9, 3.795587257074279*^9, 
   3.814356663236332*^9, 3.814356723586774*^9},
 ExpressionUUID -> "43386312-edf8-417b-839c-da26d0c1a4fa"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", "t"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{
            SuperscriptBox["d", "4"], " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{
                    SuperscriptBox["d", "4"], " ", "t"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.7955769922833247`*^9, 3.7955770167927923`*^9}, 
   3.7955772923551598`*^9, 3.7955773419356794`*^9, 3.795587257074279*^9, 
   3.814356663236332*^9, 3.8143567239327335`*^9},
 ExpressionUUID -> "43386312-edf8-417b-839c-da26d0c1a4fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", 
    SuperscriptBox["d", "2"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     FractionBox["4", "t"]}], 
    SuperscriptBox["d", "4"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "d"], "]"}], "5"],
    SeriesData[$CellContext`d, 
     DirectedInfinity[1], {}, 2, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`d, 
   DirectedInfinity[1], {2, 0, -2 - 4/$CellContext`t}, 2, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7955769922833247`*^9, 3.7955770167927923`*^9}, 
   3.7955772923551598`*^9, 3.7955773419356794`*^9, 3.795587257074279*^9, 
   3.814356663236332*^9, 3.8143567239927263`*^9},
 ExpressionUUID -> "43386312-edf8-417b-839c-da26d0c1a4fa"]
}, Open  ]]
},
WindowSize->{1394, 780},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 229, 4, 30, "Input"],
Cell[CellGroupData[{
Cell[812, 28, 237, 6, 50, "Input"],
Cell[CellGroupData[{
Cell[1074, 38, 790, 16, 22, "Print"],
Cell[1867, 56, 631, 13, 22, "Print"],
Cell[2501, 71, 631, 13, 22, "Print"],
Cell[3135, 86, 631, 13, 22, "Print"],
Cell[3769, 101, 631, 13, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4449, 120, 3724, 110, 240, "Input"],
Cell[8176, 232, 6531, 149, 214, "Output"],
Cell[14710, 383, 2386, 71, 53, "Output"],
Cell[17099, 456, 4542, 101, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21678, 562, 1595, 50, 69, "Input"],
Cell[23276, 614, 897, 26, 69, "Output"],
Cell[24176, 642, 943, 27, 53, "Output"],
Cell[25122, 671, 817, 21, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25976, 697, 3258, 97, 183, "Input"],
Cell[29237, 796, 1034, 28, 50, "Output"],
Cell[30274, 826, 3804, 101, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34115, 932, 1445, 43, 88, "Input"],
Cell[35563, 977, 720, 22, 52, "Output"],
Cell[36286, 1001, 1518, 50, 52, "Output"],
Cell[37807, 1053, 1997, 63, 52, "Output"],
Cell[39807, 1118, 813, 23, 53, "Output"]
}, Open  ]]
}
]
*)


